Deep Double Descent: Where Bigger Models and More Data Hurt

We show that a variety of modern deep learning tasks exhibit a "double-descent" phenomenon where, as we increase model size, performance first gets worse and then gets better. Moreover, we show that double descent occurs not just as a function of model size, but also as a function of the number of training epochs. We unify the above phenomena by defining a new complexity measure we call the effective model complexity and conjecture a generalized double descent with respect to this measure. Furthermore, our notion of model complexity allows us to identify certain regimes where increasing (even quadrupling) the number of train samples actually hurts test performance.

==> mcnn.py <==
# 5-Layer CNN for CIFAR
# Based on https://myrtle.ai/learn/how-to-train-your-resnet-4-architecture/

import torch.nn as nn
class Flatten(nn.Module):
    def forward(self, x): return x.view(x.size(0), x.size(1))

def make_cnn(c=64, num_classes=10):
    ''' Returns a 5-layer CNN with width parameter c. '''
    return nn.Sequential(
        # Layer 0
        nn.Conv2d(3, c, kernel_size=3, stride=1,
                  padding=1, bias=True),
        nn.BatchNorm2d(c),
        nn.ReLU(),

        # Layer 1
        nn.Conv2d(c, c*2, kernel_size=3,
                  stride=1, padding=1, bias=True),
        nn.BatchNorm2d(c*2),
        nn.ReLU(),
        nn.MaxPool2d(2),

        # Layer 2
        nn.Conv2d(c*2, c*4, kernel_size=3,
                  stride=1, padding=1, bias=True),
        nn.BatchNorm2d(c*4),
        nn.ReLU(),
        nn.MaxPool2d(2),

        # Layer 3
        nn.Conv2d(c*4, c*8, kernel_size=3,
                  stride=1, padding=1, bias=True),
        nn.BatchNorm2d(c*8),
        nn.ReLU(),
        nn.MaxPool2d(2),

        # Layer 4
        nn.MaxPool2d(4),
        Flatten(),
        nn.Linear(c*8, num_classes, bias=True)
    )

==> resnet.py <==
import torch.nn as nn
import torch.nn.functional as F

## ResNet18 for CIFAR
## Based on: https://github.com/kuangliu/pytorch-cifar/blob/master/models/preact_resnet.py

class PreActBlock(nn.Module):
    '''Pre-activation version of the BasicBlock.'''
    expansion = 1

    def __init__(self, in_planes, planes, stride=1, **kwargs):
        super(PreActBlock, self).__init__()
        self.bn1 = nn.BatchNorm2d(in_planes)
        self.conv1 = nn.Conv2d(
            in_planes, planes, kernel_size=3, stride=stride, padding=1, bias=False)
        self.bn2 = nn.BatchNorm2d(planes)
        self.conv2 = nn.Conv2d(planes, planes, kernel_size=3,
                               stride=1, padding=1, bias=False)

        if stride != 1 or in_planes != self.expansion*planes:
            self.shortcut = nn.Sequential(
                nn.Conv2d(in_planes, self.expansion*planes,
                          kernel_size=1, stride=stride, bias=False)
            )

    def forward(self, x):
        out = F.relu(self.bn1(x))
        shortcut = self.shortcut(out) if hasattr(self, 'shortcut') else x
        out = self.conv1(out)
        out = self.conv2(F.relu(self.bn2(out)))
        out += shortcut
        return out

class PreActResNet(nn.Module):
    def __init__(self, block, num_blocks, num_classes=10, init_channels=64):
        super(PreActResNet, self).__init__()
        self.in_planes = init_channels
        c = init_channels

        self.conv1 = nn.Conv2d(3, c, kernel_size=3,
                               stride=1, padding=1, bias=False)
        self.layer1 = self._make_layer(block, c, num_blocks[0], stride=1)
        self.layer2 = self._make_layer(block, 2*c, num_blocks[1], stride=2)
        self.layer3 = self._make_layer(block, 4*c, num_blocks[2], stride=2)
        self.layer4 = self._make_layer(block, 8*c, num_blocks[3], stride=2)
        self.linear = nn.Linear(8*c*block.expansion, num_classes)

    def _make_layer(self, block, planes, num_blocks, stride):
        # eg: [2, 1, 1, ..., 1]. Only the first one downsamples.
        strides = [stride] + [1]*(num_blocks-1)
        layers = []
        for stride in strides:
            layers.append(block(self.in_planes, planes, stride))
            self.in_planes = planes * block.expansion
        return nn.Sequential(*layers)

    def forward(self, x):
        out = self.conv1(x)
        out = self.layer1(out)
        out = self.layer2(out)
        out = self.layer3(out)
        out = self.layer4(out)
        out = F.avg_pool2d(out, 4)
        out = out.view(out.size(0), -1)
        out = self.linear(out)
        return out

# k = 64 is the standard ResNet18
def make_resnet18k(k=64, num_classes=10) -> PreActResNet:
    return PreActResNet(PreActBlock, [2, 2, 2, 2], num_classes=num_classes, init_channels=k)
